Exact Finite Attention Responses From RoPE Derivatives

We derive exact local responses for attention interventions, allowing candidate edits to be scored from a cached baseline and one backward pass. The starting point is the RoPE derivative $\partial_p z(p) = A z(p)$: its integral gives the finite positional displacement, which we carry through the softmax without linearising either rotation or normalisation. The resulting predictions achieve 95.36--96.52% sign accuracy across 92,160 executed positional edits on 768 held-out prompt sets, reducing answer-margin MAE by 73.6--82.5% against the positional Jacobian and by 36.2--50.9% against zero. For simultaneous key and value edits, the same divided-difference calculus isolates the interaction term $C_{KV} = \sum_j (p'_j - p_j)\,\varepsilon_j$, which is omitted by adding separate attributions. Retaining it reduces downstream margin MAE by more than a factor of nine in every setting of a 5,120-intervention sweep across two Qwen sizes, two tasks, and multiple layers; reductions against a quadratic interaction correction are 75.9--98.5%. Exactness concerns the edited attention write; downstream predictions contract that response with a baseline gradient and are evaluated by native execution. The calculus also yields a KL certificate for local approximation error, an exact query-conditioned gradient-step representation whose curvature identifies attention-preserving query directions, and minimum-norm query control. Sparse evaluation supports candidate ranking and cache decisions under explicit local distortion criteria.

==> anc/README.md <==
# Exact finite attention responses from RoPE derivatives

Standalone article version for arXiv, using the standard LaTeX `article` class
with 11-point type, A4 paper, and 25 mm margins. It has plain page numbers,
authors and affiliations, and no conference template or publication banner.

Authors: Julie Huang, Maggie Chlon, Gregory Gutin, Leon Chlon.

Compile from the archive root (one directory above this note) with a standard TeX Live installation:

```sh
pdflatex -interaction=nonstopmode -halt-on-error main_arxiv.tex
pdflatex -interaction=nonstopmode -halt-on-error main_arxiv.tex
```

The bibliography is embedded in the source; no BibTeX step is needed. All seven
figure PDFs are included. Standard TeX Live packages supply the fonts, citation
formatting and other typesetting dependencies. The scientific text, equations,
author order, affiliations, references and figure files are preserved from the
supplied manuscript. Two references to anonymous submission materials are
updated for the named preprint, and a long revision hash is allowed to wrap.

The accompanying compiled PDF is supplied separately from the upload archive.
The arXiv source archive includes the main TeX file, all seven figure PDFs,
this build note, and the supplied figure-generation and algebra-check scripts
with their summary data in `anc/`. No conference style files or build intermediates are
included. The scripts are optional and are not invoked by the LaTeX build.

Optional reproduction from the archive root:

```sh
python -m pip install numpy matplotlib
python anc/make_figures.py
python anc/check_query_control.py
```

The optional code and data are packaged as ancillary files, following
https://info.arxiv.org/help/ancillary_files.html .


==> anc/check_query_control.py <==
"""Check the query-control consequence against independently evaluated softmax.

These deterministic algebra checks use synthetic affine heads, not pretrained
models. They exercise ratio construction after a finite rotary shift, minimum
norm, the full-attention nullspace, score-shift invariance, and infeasibility.
They also check the gauge-fixed quadratic's exact readout and curvature
against direct softmax, with the homogeneous bias coordinate held fixed.
The derivations and coordinate restrictions are in Appendix C of the paper.
"""
import numpy as np


def log_probabilities(x, projection, keys):
    query = np.r_[x, 1.0] @ projection
    scores = keys @ query / np.sqrt(keys.shape[1])
    shifted = scores - scores.max()
    return shifted - np.log(np.exp(shifted).sum())


def check_curvature(x, projection, keys, rng):
    """Check the positive-curvature consequence, including its native readout.

    The reference subtraction removes the common-logit gauge. Coefficients
    depend on the captured query and are frozen when differentiating the
    auxiliary quadratic in B. Its feature Hessian, restricted to editable
    coordinates, has the same kernel as all relative score features.
    """
    m = len(x)
    a = keys @ projection.T / np.sqrt(keys.shape[1])
    values = rng.normal(size=(len(keys), 4))
    centered = values - values.mean(axis=0)
    all_differences = a[1:, :m] - a[0, :m]
    visible_projector = np.linalg.pinv(all_differences) @ all_differences

    for query in (x, x + rng.normal(size=m)):
        u = np.r_[query, 1.0]
        native = np.exp(log_probabilities(query, projection, keys)) @ values
        for reference in (0, len(keys) - 1):
            features = a - a[reference]
            scores = features @ u
            rho = np.ones_like(scores)
            nonzero = scores != 0
            rho[nonzero] = np.expm1(scores[nonzero]) / scores[nonzero]
            coefficients = rho / np.exp(scores).sum()
            assert np.all(coefficients > 0)

            # The negative gradient at B=0 must reconstruct native softmax.
            matrix = features.T @ (coefficients[:, None] * centered)
            np.testing.assert_allclose(values.mean(axis=0) + u @ matrix,
                                       native, atol=2e-12)
            direction = rng.normal(size=matrix.shape)

            def quadratic(scale):
                residual = features @ (scale * direction) - centered
                return .5 * np.sum(coefficients[:, None] * residual**2)

            eps = 1e-5
            finite_derivative = (quadratic(eps) - quadratic(-eps)) / (2 * eps)
            np.testing.assert_allclose(finite_derivative,
                                       -np.sum(matrix * direction),
                                       atol=2e-9, rtol=2e-8)

            # Weighted feature rows expose the Hessian kernel without
            # squaring its condition number in a numerical rank decision.
            editable = features[:, :m]
            weighted = np.sqrt(coefficients)[:, None] * editable
            gamma = weighted.T @ weighted
            np.testing.assert_allclose(np.linalg.pinv(weighted) @ weighted,
                                       visible_projector, atol=2e-10)
            invisible = (np.eye(m) - visible_projector) @ rng.normal(size=m)
            np.testing.assert_allclose(gamma @ invisible, 0, atol=2e-11)
            np.testing.assert_allclose(
                log_probabilities(query + invisible, projection, keys),
                log_probabilities(query, projection, keys), atol=2e-12)


def check(seed):
    rng = np.random.default_rng(seed)
    m, width, tokens = 7, 6, 6
    projection = rng.normal(size=(m + 1, width))
    keys = rng.normal(size=(tokens, width))
    x = rng.normal(size=m)
    old_logp = log_probabilities(x, projection, keys)

    # A prescribed finite position shift in two independent rotary planes.
    shifted_keys = keys.copy()
    for row in [0, 2]:
        for plane, angle in [(0, 1.7), (2, -0.6)]:
            c, s = np.cos(angle), np.sin(angle)
            rotation = np.array([[c, -s], [s, c]])
            sl = slice(2 * plane, 2 * plane + 2)
            shifted_keys[row, sl] = rotation @ keys[row, sl]

    a = shifted_keys @ projection.T / np.sqrt(width)
    pairs = np.array([[0, 1], [2, 3]])
    feature_differences = a[pairs[:, 0]] - a[pairs[:, 1]]
    H = feature_differences[:, :m]
    targets = np.array([np.log(4.0), old_logp[2] - old_logp[3]])
    b = targets - feature_differences @ np.r_[x, 1.0]
    pinv = np.linalg.pinv(H)
    h = pinv @ b
    np.testing.assert_allclose(H @ h, b, atol=2e-12)
    native = log_probabilities(x + h, projection, shifted_keys)
    np.testing.assert_allclose(native[pairs[:, 0]] - native[pairs[:, 1]],
                               targets, atol=2e-12)

    # Other feasible edits differ by a null vector and have larger norm.
    n = (np.eye(m) - pinv @ H) @ rng.normal(size=m)
    np.testing.assert_allclose(H @ n, 0, atol=2e-12)
    np.testing.assert_allclose(h @ n, 0, atol=2e-12)
    np.testing.assert_allclose(np.linalg.norm(h + n)**2,
                               np.linalg.norm(h)**2 + np.linalg.norm(n)**2,
                               atol=2e-12)

    # A reference key suffices to span all pairwise score differences.
    all_differences = a[1:, :m] - a[0, :m]
    full_null = (np.eye(m) - np.linalg.pinv(all_differences) @ all_differences)
    invisible = full_null @ rng.normal(size=m)
    np.testing.assert_allclose(log_probabilities(x + invisible, projection, shifted_keys),
                               log_probabilities(x, projection, shifted_keys), atol=2e-12)

    # A common affine score shift changes neither constraints nor probabilities.
    gauge = rng.normal(size=m + 1)
    shifted_features = a - gauge
    np.testing.assert_allclose(shifted_features[pairs[:, 0]] - shifted_features[pairs[:, 1]],
                               feature_differences, atol=2e-12)

    # Inconsistent cyclic ratios are detected, not reported as achieved.
    cycle = a[[0, 1, 0]] - a[[1, 2, 2]]
    H_bad = cycle[:, :m]
    b_bad = np.log([4., 2., 16.]) - cycle @ np.r_[x, 1.]
    residual = b_bad - H_bad @ np.linalg.pinv(H_bad) @ b_bad
    assert np.linalg.norm(residual) > 0.1
    check_curvature(x, projection, shifted_keys, rng)


if __name__ == "__main__":
    for seed in range(20):
        check(seed)
    print("Query-control and curvature algebra: 20 synthetic affine heads passed.")


==> anc/figure_data.json <==
{
  "provenance": {
    "description": "Reported manuscript summary values; no model inference or reconstructed per-intervention samples.",
    "coverage": "tab:jointcoverage",
    "strength": "sec:jointexperiment strength paragraph",
    "runtime": "sec:jointruntime and tab:jointruntimes",
    "initial": "tab:jointattribution and app:jointinitial interaction paragraph"
  },
  "coverage": [
    {
      "model": "0.5B",
      "task": "Retrieval",
      "layer": 18,
      "zero": 0.001521,
      "first_order": 0.001028,
      "separate": 0.001042,
      "quadratic": 0.00029800000000000003,
      "exact": 4.37e-06
    },
    {
      "model": "0.5B",
      "task": "SST-2",
      "layer": 18,
      "zero": 0.007884,
      "first_order": 0.003183,
      "separate": 0.003099,
      "quadratic": 0.000599,
      "exact": 2.6400000000000005e-05
    },
    {
      "model": "1.5B",
      "task": "Retrieval",
      "layer": 14,
      "zero": 0.008275,
      "first_order": 0.003796,
      "separate": 0.003342,
      "quadratic": 0.001525,
      "exact": 8.220000000000002e-05
    },
    {
      "model": "1.5B",
      "task": "Retrieval",
      "layer": 21,
      "zero": 0.098962,
      "first_order": 0.112774,
      "separate": 0.107864,
      "quadratic": 0.087683,
      "exact": 0.007844
    },
    {
      "model": "1.5B",
      "task": "SST-2",
      "layer": 14,
      "zero": 0.01227,
      "first_order": 0.004656,
      "separate": 0.003194,
      "quadratic": 0.001418,
      "exact": 0.000342
    },
    {
      "model": "1.5B",
      "task": "SST-2",
      "layer": 21,
      "zero": 0.108527,
      "first_order": 0.089914,
      "separate": 0.109616,
      "quadratic": 0.0807,
      "exact": 0.00451
    }
  ],
  "strength": {
    "alpha": [
      0.1,
      0.5,
      1.0
    ],
    "quadratic": [
      0.000237,
      0.013071,
      0.087683
    ],
    "exact": [
      0.000173,
      0.00233,
      0.007844
    ]
  },
  "runtime": {
    "conditions": [
      "Prepared scoring",
      "One strength + prep",
      "Three strengths + prep"
    ],
    "dense": [
      0.925,
      2.083,
      4.014
    ],
    "sparse": [
      0.336,
      2.521,
      3.292
    ]
  },
  "initial": {
    "zero": 0.079689,
    "first_order": 0.075484,
    "separate": 0.081529,
    "quadratic": 0.056043,
    "exact": 0.004075,
    "interaction_exact_mae": 0.007424,
    "interaction_quadratic_mae": 0.059019,
    "mean_abs_interaction": 0.084483,
    "interaction_pearson_r": 0.9829
  },
  "repair_case": {
    "model": {
      "model": "Qwen/Qwen2.5-0.5B-Instruct",
      "revision": "7ae557604adf67be50417f59c2c2f167def9a775",
      "instrument_version": "0.2.0",
      "torch": "2.8.0+cpu",
      "transformers": "4.57.3",
      "device": "cpu",
      "dtype": "float32",
      "attention": "eager",
      "context_limit": 16384,
      "output_limit": 512
    },
    "candidate_count": 109080,
    "selected_edit": {
      "layer": 21,
      "template_index": 5,
      "span_index": 79,
      "indices": [
        79
      ],
      "edit": {
        "kind": "reweight",
        "factor": 64.0
      },
      "predicted_margin_change": 11.36097005725132,
      "rank": 1,
      "tokens": [
        " legacy"
      ]
    },
    "branches": [
      {
        "name": "ordinary",
        "expression": "lookup(value)",
        "recorded_tests_passed": 0
      },
      {
        "name": "source_emphasis",
        "expression": "current(value)",
        "recorded_tests_passed": 1
      },
      {
        "name": "noop_attention",
        "expression": "lookup(value)",
        "recorded_tests_passed": 0
      },
      {
        "name": "ranked_attention_1",
        "expression": "legacy(current(value))",
        "recorded_tests_passed": 6
      }
    ],
    "source_record_sha256": "accd6ab47454cf18414aa600e4d06765a634264bc0a6f57c4592f731611f7b84",
    "scope": "One adaptively selected synthetic task, a supplied correct ranking target, and six fixed inputs. This is not a benchmark or proof that attention uniquely caused the failure.",
    "objective": {
      "kind": "first_distinct_next_token_logit_margin",
      "prefer": "legacy(value)",
      "avoid": "lookup(value)",
      "prefer_id": 39884,
      "avoid_id": 21020,
      "shared_token_prefix": [],
      "prefix": "",
      "forced_ids": [],
      "forced_text": "",
      "prefer_token": "legacy",
      "avoid_token": "lookup",
      "is_full_continuation_likelihood": false
    }
  }
}


==> anc/make_figures.py <==
"""Analytic diagrams and plots of the manuscript's reported summary measurements.

Figure 1 integrates z'=Az on one rotary plane. Its two-key example uses
q=(0,sqrt(2)), tau=sqrt(2), k_1(theta)=(cos(theta),sin(theta)),
a zero second score, and values
(1,0); thus Delta y = sigmoid(sin(theta))-1/2 and Delta y_Jac=theta/4.
The workflow records which operations are exact and which require execution.
Empirical plots read figure_data.json, with a source locator for each group.
No model is run. Means alone cannot recover marginal intervals, scatter points,
or paired samples; those are never synthesised here. Paired intervals remain
in the manuscript tables. All empirical markers represent reported summaries.
"""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Arc

OUT = Path(__file__).resolve().parents[1] / "figures"
OUT.mkdir(exist_ok=True)
plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 8,
    "axes.titlesize": 9, "axes.labelsize": 8,
    "xtick.labelsize": 7, "ytick.labelsize": 7,
    "legend.fontsize": 7, "pdf.fonttype": 42,
    "axes.spines.top": False, "axes.spines.right": False,
})
BLUE, ORANGE, INK, GRAY = "#176b9c", "#c26722", "#24374a", "#c3ccd4"
DATA = json.loads((Path(__file__).parent / "figure_data.json").read_text())
METHODS = ["zero", "first_order", "separate", "quadratic", "exact"]
LABELS = ["Zero", "First order", "Separate", "Quadratic", "Exact joint"]
COLORS = ["#a4abb4", "#d39548", "#7888a9", "#5c9c8d", BLUE]

def save(fig, name):
    fig.savefig(OUT / (name + ".pdf"), metadata={"Author": "", "Creator": "Matplotlib"})
    fig.savefig(OUT / (name + ".png"), dpi=180)
    plt.close(fig)

def arrow(ax, a, b, color=INK, style="-", width=1.4):
    ax.add_patch(FancyArrowPatch(a, b, arrowstyle="-|>", mutation_scale=8,
                                linewidth=width, color=color, linestyle=style))

def geometry():
    fig = plt.figure(figsize=(5.5, 2.32))
    ax = fig.add_axes([0.02, .16, .43, .68])
    ax.set_aspect("equal")
    theta = 1.18
    z = np.array([1., 0.])
    zp = np.array([np.cos(theta), np.sin(theta)])
    tangent = np.array([1., theta])
    assert np.isclose(np.linalg.norm(zp), 1.)
    angles = np.linspace(-.18, 1.45, 120)
    ax.plot(np.cos(angles), np.sin(angles), color=GRAY, lw=1.5)
    arrow(ax, (0,0), z, GRAY, width=1)
    arrow(ax, (0,0), zp, GRAY, width=1)
    arrow(ax, z, tangent, ORANGE, "--")
    arrow(ax, z, zp, BLUE)
    ax.scatter([z[0],zp[0]], [z[1],zp[1]], s=14, color=[INK,BLUE], zorder=5)
    ax.text(1.05,-.10,r"$z(p)$",color=INK,ha="left")
    ax.text(zp[0]-.08,zp[1]+.09,r"$z(p+\delta)$",color=BLUE,ha="right")
    ax.text(1.08,.65,r"$\delta Az(p)$",color=ORANGE,ha="left")
    ax.text(.21,.32,"Exact finite\nchange",color=BLUE,ha="center")
    ax.add_patch(Arc((0,0),.48,.48,theta1=0,theta2=np.degrees(theta),color=INK,lw=.8))
    ax.text(.24,.12,r"$\theta$",fontsize=8)
    ax.set_xlim(-.12,1.70); ax.set_ylim(-.20,1.35)
    ax.axis("off")
    fig.text(.03,.94,"A  Rotation: chord and tangent",weight="bold",color=INK)
    ax2=fig.add_axes([.57,.23,.40,.59])
    angles=np.linspace(0,np.pi,300)
    exact=1/(1+np.exp(-np.sin(angles)))-.5
    jac=angles/4
    assert abs(exact[0]) < 1e-14 and abs(exact[-1]) < 1e-14
    ax2.plot(angles,exact,color=BLUE,lw=1.8,label="Exact finite response")
    ax2.plot(angles,jac,color=ORANGE,lw=1.4,ls="--",label="Positional Jacobian")
    ax2.axhline(0,color=GRAY,lw=.7,zorder=-1)
    ax2.set_xticks([0,np.pi/2,np.pi],["0",r"$\pi/2$",r"$\pi$"])
    ax2.set_yticks([0,.25,.5,.75])
    ax2.set_xlabel(r"Rotary angle $\theta=\delta\omega$")
    ax2.set_ylabel(r"Readout change $\Delta y$",labelpad=3)
    ax2.legend(loc="upper left",frameon=False,handlelength=1.5,borderaxespad=.1)
    fig.text(.54,.94,"B  Through softmax",weight="bold",color=INK)
    fig.savefig(OUT/"rope_derivative_geometry.pdf")
    fig.savefig(OUT/"rope_derivative_geometry.png",dpi=200)
    plt.close(fig)

def workflow():
    fig,ax=plt.subplots(figsize=(5.5,2.4))
    fig.subplots_adjust(left=0,right=1,bottom=0,top=1)
    ax.set_xlim(0,1);ax.set_ylim(0,1);ax.axis("off")
    def box(x,y,w,h,title,body,fc="#edf4f8",ec=BLUE):
        ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle="round,pad=0.008,rounding_size=0.015",
                                   fc=fc,ec=ec,lw=.8))
        ax.text(x+w/2,y+h-.045,title,ha="center",va="top",fontsize=8,weight="bold",color=INK)
        ax.text(x+w/2,y+.075,body,ha="center",va="center",fontsize=7.5,color=INK)
    ax.text(.02,.98,"ONE BASELINE, MANY CANDIDATES",va="top",weight="bold",fontsize=8,color=INK)
    box(.025,.64,.26,.22,"Capture baseline","Query, keys, values\nand margin gradient")
    box(.37,.64,.26,.22,"Prescribe an edit","Span, rotary band, shift\nand optional value change")
    box(.715,.64,.26,.22,"Exact score change",r"$d_j=\widetilde q\,\Delta z_j/\tau$"+"\n"+r"$\Delta z_j=\delta A_b\varphi_1(\delta A_b)z_j$")
    arrow(ax,(.295,.75),(.355,.75))
    arrow(ax,(.64,.75),(.70,.75))
    box(.715,.22,.26,.23,"Exact local response",r"$\Delta y=K_f+V_0+C_{KV}$"+"\nFull softmax normalisation")
    box(.37,.22,.26,.23,"Score and rank",r"$\widehat{\Delta m}=\langle g,\Delta o\rangle$"+"\nDownstream prediction",fc="#fff3e8",ec=ORANGE)
    box(.025,.22,.26,.23,"Execute and check","Actual margin change\nor external repair test",fc="#edf5ef",ec="#39704f")
    arrow(ax,(.845,.62),(.845,.475))
    arrow(ax,(.70,.335),(.65,.335))
    arrow(ax,(.355,.335),(.295,.335))
    ax.text(.025,.06,"Local response: exact.   Downstream effect: predicted, then measured.",
            fontsize=7.5,color=INK)
    fig.savefig(OUT/"rope_intervention_workflow.pdf")
    fig.savefig(OUT/"rope_intervention_workflow.png",dpi=200)
    plt.close(fig)

def strength_axes(ax):
    d = DATA["strength"]
    for key, color, label, marker in [("quadratic",COLORS[3],"Quadratic","s"),
                                      ("exact",BLUE,"Exact joint","o")]:
        ax.plot(d["alpha"],d[key],color=color,label=label,marker=marker,lw=1.5,ms=4)
    ax.set_yscale("log")
    ax.set_xticks(d["alpha"])
    ax.set_xlabel(r"Intervention strength $\alpha$")
    ax.set_ylabel("Downstream margin MAE")
    ax.grid(axis="y",alpha=.18)
    ax.legend(frameon=False,loc="upper left",handlelength=1.3)

def evidence():
    fig = plt.figure(figsize=(5.5,2.36))
    left = fig.add_axes([.105,.22,.32,.63])
    strength_axes(left)
    left.set_title("A  Finite-edit strength",loc="left",fontweight="bold",pad=7)
    right = fig.add_axes([.695,.22,.28,.63])
    rows=DATA["coverage"]
    y=np.arange(len(rows))
    for row_idx,row in enumerate(rows):
        right.plot([row["exact"]/row["separate"],row["quadratic"]/row["separate"]],
                   [row_idx,row_idx],color=GRAY,lw=1,zorder=1)
    for key,color,marker in [("quadratic",COLORS[3],"s"),("exact",BLUE,"o")]:
        right.scatter([r[key]/r["separate"] for r in rows],y,c=color,marker=marker,s=17,zorder=3)
    right.axvline(1,color=COLORS[2],lw=1,ls="--")
    right.set_xscale("log")
    right.set_xlim(.0025,1.5)
    right.set_xticks([.01,.1,1],["0.01","0.1","1"])
    right.set_yticks(y,[f'{r["model"]} {"Retr." if r["task"]=="Retrieval" else "SST-2"} L{r["layer"]}' for r in rows])
    right.invert_yaxis()
    right.set_xlabel("MAE / separate MAE")
    right.set_title("B  Six fixed settings",loc="left",fontweight="bold",pad=7)
    right.grid(axis="x",alpha=.18)
    save(fig,"intervention_evidence")

def coverage():
    fig, axes=plt.subplots(3,2,figsize=(5.5,5.6))
    for ax,row in zip(axes.flat,DATA["coverage"]):
        vals=[row[k] for k in METHODS]
        bars=ax.bar(np.arange(5),vals,color=COLORS,width=.66)
        ax.set_xticks(np.arange(5),["Zero","First","Sep.","Quad.","Exact"])
        ax.set_title(f'{row["model"]} / {row["task"]} / layer {row["layer"]}',loc="left",fontsize=8)
        ax.set_ylabel("Margin MAE")
        ax.ticklabel_format(axis="y",style="sci",scilimits=(-3,3))
        ax.set_ylim(0,max(vals)*1.2)
        ax.annotate(f'{row["exact"]:.3g}',(bars[-1].get_x()+bars[-1].get_width()/2,row["exact"]),
                    xytext=(0,5),textcoords="offset points",ha="center",fontsize=7,color=BLUE)
    fig.tight_layout(h_pad=1.4,w_pad=1.5)
    save(fig,"joint_kv_coverage")

def strength():
    fig,axes=plt.subplots(1,2,figsize=(5.5,2.45),gridspec_kw={"width_ratios":[1.35,1]})
    strength_axes(axes[0])
    axes[0].set_title("A  Three measured strengths",loc="left",fontweight="bold",fontsize=8)
    small=[DATA["strength"][k][0] for k in ["quadratic","exact"]]
    bars=axes[1].bar([0,1],small,color=[COLORS[3],BLUE],width=.6)
    axes[1].set_xticks([0,1],["Quadratic","Exact joint"])
    axes[1].set_ylabel("Downstream margin MAE")
    axes[1].ticklabel_format(axis="y",style="sci",scilimits=(0,0))
    axes[1].set_ylim(0,max(small)*1.28)
    axes[1].set_title(r"B  Small edit: $\alpha=0.1$",loc="left",fontweight="bold",fontsize=8)
    for bar,value in zip(bars,small):
        axes[1].annotate(f'{value:.6f}',(bar.get_x()+bar.get_width()/2,value),
                         xytext=(0,4),textcoords="offset points",ha="center",fontsize=7)
    fig.tight_layout(w_pad=1.6)
    save(fig,"joint_kv_strength")

def runtime():
    fig,ax=plt.subplots(figsize=(5.5,2.15))
    d=DATA["runtime"]
    x=np.arange(3)
    for offset,key,color,label in [(-.18,"dense",COLORS[2],"Dense"),(.18,"sparse",BLUE,"Sparse")]:
        bars=ax.bar(x+offset,d[key],.34,color=color,label=label)
        for bar,v in zip(bars,d[key]):
            ax.text(bar.get_x()+bar.get_width()/2,v+.05,f'{v:.3f}',ha="center",va="bottom",fontsize=7)
    ax.set_xticks(x,d["conditions"])
    ax.set_ylabel("Median local latency (ms)")
    ax.set_ylim(0,4.85)
    ax.legend(frameon=False,loc="upper left",ncol=2)
    fig.tight_layout()
    save(fig,"joint_kv_runtime")

def initial():
    fig,axes=plt.subplots(1,2,figsize=(5.5,2.25),gridspec_kw={"width_ratios":[1.4,1]})
    d=DATA["initial"]
    axes[0].bar(np.arange(5),[d[k] for k in METHODS],color=COLORS,width=.66)
    axes[0].set_xticks(np.arange(5),["Zero","First","Sep.","Quad.","Exact"])
    axes[0].set_ylabel("Margin MAE")
    axes[0].set_ylim(0,.1)
    axes[0].set_title("A  Joint-effect prediction",loc="left",fontsize=8,fontweight="bold")
    axes[1].bar([0,1],[d["interaction_quadratic_mae"],d["interaction_exact_mae"]],
                color=[COLORS[3],BLUE],width=.6)
    axes[1].set_xticks([0,1],["Quadratic","Exact"])
    axes[1].set_ylabel("Four-cell interaction MAE")
    axes[1].set_ylim(0,.1)
    axes[1].axhline(d["mean_abs_interaction"],color=GRAY,ls="--",lw=1)
    axes[1].text(.5,.087,"Mean absolute effect",ha="center",fontsize=6.5,color=INK)
    axes[1].set_title("B  Interaction prediction",loc="left",fontsize=8,fontweight="bold")
    fig.tight_layout(w_pad=1.5)
    save(fig,"joint_kv_results")

if __name__=="__main__":
    geometry()
    workflow()
    evidence()
    coverage()
    strength()
    runtime()
    initial()

